Detecting cosmic voids via maps of geometric-optics parameters

Curved-spacetime geometric-optics maps derived from a deep photometric survey should contain information about the three-dimensional matter distribution and thus about cosmic voids in the survey, despite projection effects. We explore to what degree sky-plane geometric-optics maps can reveal the presence of intrinsic three-dimensional voids. We carry out a cosmological $N$-body simulation and place it further than a gigaparsec from the observer, at redshift 0.5. We infer three-dimensional void structures using the watershed algorithm. Independently, we calculate a surface overdensity map and maps of weak gravitational lensing and geometric-optics scalars. We propose and implement a heuristic algorithm for detecting (projected) radial void profiles from these maps. We find in our simulation that given the sky-plane centres of the three-dimensional watershed-detected voids, there is significant evidence of correlated void centres in the surface overdensity $\Sigma$, the averaged weak-lensing tangential shear $\overline{\gamma_\perp}$, the Sachs expansion $\theta$, and the Sachs shear modulus $\lvert\sigma\rvert$. Recovering the centres of the three-dimensional voids from the sky-plane information alone is significant given the weak-lensing shear $\overline{\gamma_\perp}$, the Sachs expansion $\theta$, or the Sachs shear $\lvert\sigma\rvert$, but not significant for the surface overdensity $\Sigma$. Void radii are uncorrelated between three-dimensional and two-dimensional voids; our algorithm is not designed to distinguish voids that are nearly concentric in projection. This investigation shows preliminary evidence encouraging observational studies of gravitational lensing through individual voids, either blind or with spectroscopic/photometric redshifts. The former case - blind searches - should generate falsifiable predictions of intrinsic three-dimensional void centres.

==> anc/void_match_analysis.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
    Sigma     0.017   0.00051      0.94      0.94
 bargamma   0.00010   1.0e-05      0.93      0.53
    theta   0.00022   1.0e-05      0.48      0.16
abs_sigma   7.0e-05   1.0e-05      0.43      0.37


==> anc/void_matches_exp_given_2D.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
# Radii and positions of 2D voids and each best-matched 3D void for the expansion theta
# Columns 1-3: radius, x, z of 3D void
# Columns 4-6: radius, x, z of best-matched 2D void
# Column  7: heuristic probability of the 3D void being a detection of the 2D void
      16.772       -49.840       -49.092         17.656       -52.941       -43.866       1.78e-24
      17.278       -51.287         4.962          5.287       -50.924         8.571       1.31e-49
      14.467       -30.686       -37.719         28.429       -38.824       -40.840        8.2e-29
      17.222       -25.211       -31.795         10.873       -23.697       -34.790       1.42e-16
      20.620       -19.043       -55.000         10.075       -20.672       -60.000       1.44e-17
      20.596       -23.996        -5.194         17.257       -20.672         1.513        1.1e-30
      26.097       -15.582        -4.604         30.424       -19.664        -9.580       3.68e-23
      18.378       -13.245       -41.912          6.883        -9.580       -48.908       7.47e-09
      18.378       -13.245       -41.912          6.085        -7.563       -33.782       4.44e-08
      15.107         5.433         5.865         12.868        -7.563         4.538       6.41e-26
      21.018        -5.130       -17.283         36.808        -3.529       -13.613       3.82e-13
      16.861        -2.935        46.106          6.883        -3.529        60.000       3.57e-09
      18.697        -0.798        43.237          4.888         0.504        43.866       5.73e-16
      16.819        12.945        25.088          7.681         1.513        26.723       2.94e-28
      19.558         3.708       -39.570         21.247         6.555       -41.849         0.0277
      19.328        19.842        33.562          8.878        15.630        46.891        8.6e-11
      15.357        27.740        -2.350         26.035        16.639        -2.521       3.22e-15
      17.039        18.932       -46.876         10.873        17.647       -48.908         0.0679
      16.819        12.945        25.088          5.686        20.672        13.613       2.68e-29
      16.259        26.917        -5.775          6.085        22.689       -12.605       3.65e-10
      15.357        27.740        -2.350         14.464        28.739        -3.529       5.05e-16
      21.818        29.620       -55.099         10.075        32.773       -55.966       2.04e-06
      26.237        47.299       -38.528         33.217        40.840       -32.773       2.03e-08
      18.025        53.270        45.417          9.676        40.840        44.874       7.41e-18
      26.237        47.299       -38.528         23.641        42.857       -43.866       3.53e-08
      19.416        39.798        58.021         12.070        48.908       -54.958       3.71e-13
      22.817        55.756        26.063         14.863        49.916        22.689       8.43e-40
      19.445        55.481       -18.986         10.075        53.950       -14.622       2.87e-21
      22.817        55.756        26.063         12.070        60.000        21.681       8.75e-48
      11.948        58.773        54.811          7.880       -54.958        52.437       1.18e-29
      13.232       -54.789       -28.339         31.222       -49.412       -29.748       1.18e-29
      17.462       -42.002        57.803         21.247       -39.328        50.420       8.24e-37
      22.248        -4.365        37.815         17.656       -11.597        37.311       2.47e-24
      16.819        12.945        25.088         14.464        11.092        24.706        1.1e-27


==> anc/void_matches_exp_given_3D.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
# Radii and positions of 3D voids and each best-matched 2D void for the expansion theta
# Columns 1-3: radius, x, z of 3D void
# Columns 4-6: radius, x, z of best-matched 2D void
# Column  7: heuristic probability of the 2D void being a detection of the 3D void
      26.097       -15.582        -4.604         30.424       -19.664        -9.580          0.109
      26.237        47.299       -38.528         23.641        42.857       -43.866         0.0941
      21.818        29.620       -55.099         10.075        32.773       -55.966           0.12
      20.998        52.650        31.343         14.863        49.916        22.689         0.0301
      20.850       -41.317        32.610         21.247       -39.328        50.420       0.000249
      23.956        36.515         3.802         14.464        28.739        -3.529        0.00795
      21.018        -5.130       -17.283         36.808        -3.529       -13.613          0.145
      22.817        55.756        26.063         14.863        49.916        22.689         0.0649
      24.515       -29.718        -1.741         17.257       -20.672         1.513         0.0222
      19.558         3.708       -39.570         21.247         6.555       -41.849          0.334
      22.248        -4.365        37.815         17.656       -11.597        37.311          0.101
      17.278       -51.287         4.962          5.287       -50.924         8.571         0.0383
      17.222       -25.211       -31.795         10.873       -23.697       -34.790          0.212
      19.380        14.621        32.038         14.464        11.092        24.706          0.046
      20.620       -19.043       -55.000         10.075       -20.672       -60.000         0.0708
      19.328        19.842        33.562         14.464        11.092        24.706        0.00414
      16.772       -49.840       -49.092         17.656       -52.941       -43.866          0.149
      19.565       -27.018        37.399         17.656       -11.597        37.311        0.00177
      13.232       -54.789       -28.339         31.222       -49.412       -29.748          0.047
      12.013         6.277         4.684         12.868        -7.563         4.538        0.00507
      14.091       -43.233       -31.706         31.222       -49.412       -29.748         0.0376
      15.357        27.740        -2.350         14.464        28.739        -3.529          0.637
      20.596       -23.996        -5.194         30.424       -19.664        -9.580         0.0841
      18.904        51.843       -35.960         23.641        42.857       -43.866        0.00614
      17.039        18.932       -46.876         10.873        17.647       -48.908          0.281
      16.425       -53.100       -20.642         31.222       -49.412       -29.748         0.0111
      19.416        39.798        58.021         10.075        32.773       -55.966         0.0126
      14.436        48.385        -4.409         10.075        53.950       -14.622        0.00658
      15.900        54.011        34.301         14.863        49.916        22.689        0.00769
      14.819       -27.876       -28.472         10.873       -23.697       -34.790         0.0544
      16.500        29.219       -20.007          6.085        22.689       -12.605        0.00395
      16.259        26.917        -5.775         14.464        28.739        -3.529          0.405
      18.697        -0.798        43.237          4.888         0.504        43.866         0.0373
      16.825       -52.510       -16.887         10.075        53.950       -14.622        0.00202
      13.348         1.951        -8.083         36.808        -3.529       -13.613         0.0104
      17.462       -42.002        57.803         21.247       -39.328        50.420         0.0643
      16.819        12.945        25.088         14.464        11.092        24.706          0.552
      18.025        53.270        45.417          9.676        40.840        44.874        0.00434
      18.378       -13.245       -41.912          6.883        -9.580       -48.908         0.0116
      19.445        55.481       -18.986         10.075        53.950       -14.622         0.0992
      16.861        -2.935        46.106          4.888         0.504        43.866         0.0235
      15.795       -52.552       -54.361         17.656       -52.941       -43.866         0.0293
      14.467       -30.686       -37.719         10.873       -23.697       -34.790         0.0615
      15.107         5.433         5.865         12.868        -7.563         4.538        0.00603
      11.948        58.773        54.811          7.880       -54.958        52.437         0.0729
      14.816        16.353       -41.347         10.873        17.647       -48.908         0.0679


==> anc/void_matches_gamma_given_2D.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
# Radii and positions of 2D voids and each best-matched 3D void for the lensing paramer gamma
# Columns 1-3: radius, x, z of 3D void
# Columns 4-6: radius, x, z of best-matched 2D void
# Column  7: heuristic probability of the 3D void being a detection of the 2D void
      22.817        55.756        26.063         10.873       -60.000        16.639       2.85e-24
      16.825       -52.510       -16.887          4.090       -52.941       -10.588       1.27e-14
      16.825       -52.510       -16.887          2.893       -40.840        -8.571       1.76e-45
      14.091       -43.233       -31.706          2.494       -38.824       -25.714       8.69e-41
      24.515       -29.718        -1.741          3.292       -34.790         2.521       2.55e-12
      14.467       -30.686       -37.719         10.873       -32.773       -40.840       3.91e-43
      20.620       -19.043       -55.000          3.691       -26.723       -55.966       1.89e-21
      14.819       -27.876       -28.472          9.676       -23.697       -24.706       3.48e-40
      26.097       -15.582        -4.604          2.893       -11.597        -1.513       5.52e-07
      16.861        -2.935        46.106          7.282        -1.513        53.950       5.35e-09
      18.697        -0.798        43.237         10.474         2.521        42.857         0.0145
      17.039        18.932       -46.876          6.484        13.613       -53.950        2.3e-60
      15.357        27.740        -2.350          2.494        16.639        -3.529       4.68e-27
      14.816        16.353       -41.347          6.484        19.664       -35.798       6.22e-27
      12.013         6.277         4.684          3.292        20.672        10.588       2.18e-44
      26.237        47.299       -38.528         13.666        38.824       -40.840       6.83e-24
      11.948        58.773        54.811          6.085        49.916       -51.933       4.17e-06
      18.904        51.843       -35.960          3.691        54.958       -37.815        1.5e-34
      16.772       -49.840       -49.092          4.489       -49.580       -40.168       0.000629
      20.850       -41.317        32.610          4.489       -48.403        30.756        2.2e-35
      17.278       -51.287         4.962          4.489       -42.857         1.513       2.81e-12
      19.565       -27.018        37.399          3.890       -27.227        51.429       1.07e-55
      19.565       -27.018        37.399          4.289       -23.193        38.319       6.54e-20
      21.018        -5.130       -17.283          6.484       -10.588       -19.160       1.06e-34
      13.348         1.951        -8.083          4.569        10.387       -22.891       7.99e-09
      19.558         3.708       -39.570          6.085         2.017       -42.353       6.26e-34
      21.818        29.620       -55.099          3.691        29.412       -50.924       1.66e-05
      23.956        36.515         3.802          4.223        39.832        12.269       5.57e-06
      19.445        55.481       -18.986          3.192        51.429       -24.706       4.67e-34
      20.998        52.650        31.343          5.885        49.412        30.252       1.79e-49


==> anc/void_matches_gamma_given_3D.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
# Radii and positions of 3D voids and each best-matched 2D void for the lensing paramer gamma
# Columns 1-3: radius, x, z of 3D void
# Columns 4-6: radius, x, z of best-matched 2D void
# Column  7: heuristic probability of the 2D void being a detection of the 3D void
      26.097       -15.582        -4.604          2.893       -11.597        -1.513       0.000331
      26.237        47.299       -38.528         13.666        38.824       -40.840           0.02
      21.818        29.620       -55.099          3.691        29.412       -50.924        0.00394
      20.998        52.650        31.343          5.885        49.412        30.252         0.0281
      20.850       -41.317        32.610          4.489       -48.403        30.756        0.00291
      23.956        36.515         3.802          4.223        39.832        12.269       0.000549
      21.018        -5.130       -17.283          6.484       -10.588       -19.160         0.0172
      22.817        55.756        26.063         10.873       -60.000        16.639        0.00667
      24.515       -29.718        -1.741          3.292       -34.790         2.521       0.000447
      19.558         3.708       -39.570          6.085         2.017       -42.353         0.0386
      22.248        -4.365        37.815         10.474         2.521        42.857         0.0145
      17.278       -51.287         4.962          4.489       -42.857         1.513         0.0023
      17.222       -25.211       -31.795          9.676       -23.697       -24.706         0.0481
      19.380        14.621        32.038         10.474         2.521        42.857       0.000176
      20.620       -19.043       -55.000          3.691       -26.723       -55.966        0.00135
      19.328        19.842        33.562         10.474         2.521        42.857       1.26e-05
      16.772       -49.840       -49.092          4.489       -49.580       -40.168        0.00401
      19.565       -27.018        37.399          4.289       -23.193        38.319         0.0106
      13.232       -54.789       -28.339          4.489       -49.580       -40.168       0.000629
      12.013         6.277         4.684          2.494        16.639        -3.529       8.78e-05
      14.091       -43.233       -31.706          4.489       -49.580       -40.168        0.00181
      15.357        27.740        -2.350          2.494        16.639        -3.529       0.000183
      20.596       -23.996        -5.194          3.292       -34.790         2.521       3.01e-05
      18.904        51.843       -35.960          3.691        54.958       -37.815        0.00684
      17.039        18.932       -46.876          6.484        13.613       -53.950        0.00731
      16.425       -53.100       -20.642          4.090       -52.941       -10.588        0.00191
      19.416        39.798        58.021          6.085        49.916       -51.933       0.000178
      14.436        48.385        -4.409          4.223        39.832        12.269       5.57e-06
      15.900        54.011        34.301          5.885        49.412        30.252         0.0225
      14.819       -27.876       -28.472          9.676       -23.697       -24.706         0.0978
      16.500        29.219       -20.007          6.484        19.664       -35.798       1.57e-05
      16.259        26.917        -5.775          2.494        16.639        -3.529       0.000173
      18.697        -0.798        43.237         10.474         2.521        42.857          0.191
      16.825       -52.510       -16.887          4.090       -52.941       -10.588        0.00786
      13.348         1.951        -8.083          6.484       -10.588       -19.160       9.61e-05
      17.462       -42.002        57.803          3.890       -27.227        51.429       1.88e-05
      16.819        12.945        25.088          3.292        20.672        10.588       8.31e-06
      18.025        53.270        45.417          5.885        49.412        30.252       0.000112
      18.378       -13.245       -41.912          6.085         2.017       -42.353       0.000231
      19.445        55.481       -18.986          3.192        51.429       -24.706       0.000939
      16.861        -2.935        46.106         10.474         2.521        42.857         0.0696
      15.795       -52.552       -54.361          4.489       -49.580       -40.168       0.000172
      14.467       -30.686       -37.719         10.873       -32.773       -40.840          0.245
      15.107         5.433         5.865          3.292        20.672        10.588       2.18e-05
      11.948        58.773        54.811          6.085        49.916       -51.933       0.000202
      14.816        16.353       -41.347          6.484        19.664       -35.798         0.0314


==> anc/void_matches_mass_def_given_2D.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
# Radii and positions of 2D voids and each best-matched 3D void for the mass deficit Sigma
# Columns 1-3: radius, x, z of 3D void
# Columns 4-6: radius, x, z of best-matched 2D void
# Column  7: heuristic probability of the 3D void being a detection of the 2D void
      16.425       -53.100       -20.642         20.449       -57.983       -22.689       4.85e-21
      18.025        53.270        45.417         22.045       -52.941        41.849       1.42e-19
      14.467       -30.686       -37.719         31.222       -36.807       -42.857       7.52e-29
      19.565       -27.018        37.399         19.651       -31.765        46.891       1.91e-15
      20.620       -19.043       -55.000         14.464       -25.714       -58.992       1.45e-11
      17.222       -25.211       -31.795          5.686       -22.689       -31.765       1.02e-45
      19.565       -27.018        37.399         10.873       -21.681        39.832       1.02e-33
      26.097       -15.582        -4.604         25.636       -13.613        -6.555       2.52e-34
      13.348         1.951        -8.083         21.646         9.580       -13.613        5.8e-17
      17.039        18.932       -46.876         15.661        10.588       -48.908         0.0078
      15.107         5.433         5.865         20.050        14.622        10.588       6.66e-12
      19.380        14.621        32.038          7.282        14.622        32.773       1.58e-35
      15.357        27.740        -2.350         18.853        16.639        -1.513       7.18e-26
      16.819        12.945        25.088         16.060        19.664        21.681        0.00943
      15.357        27.740        -2.350          6.085        29.748        -3.529       9.85e-48
      21.818        29.620       -55.099          9.277        36.807       -51.933       1.03e-15
      18.025        53.270        45.417          8.080        39.832        43.866       2.43e-17
      18.904        51.843       -35.960         12.868        44.874       -28.739       1.64e-48
      23.956        36.515         3.802         27.232        46.891        10.588       5.11e-19
      20.998        52.650        31.343         12.070        49.916        27.731       1.04e-23
      18.378       -13.245       -41.912         20.848       -12.605       -35.126       2.55e-10
      13.348         1.951        -8.083         11.072        -1.513       -12.605       1.25e-10
      16.825       -52.510       -16.887         16.725       -41.176       -18.992       2.61e-06
      20.850       -41.317        32.610         17.057       -41.345        24.454       6.96e-40
      20.596       -23.996        -5.194         10.673       -23.193         8.571       2.54e-45
      16.861        -2.935        46.106          8.678        -7.563        45.378       1.08e-46
      21.018        -5.130       -17.283         16.858        -1.008       -16.134       1.33e-35
      19.558         3.708       -39.570         17.855         9.328       -30.000       1.32e-21


==> anc/void_matches_mass_def_given_3D.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
# Radii and positions of 3D voids and each best-matched 2D void for the mass deficit Sigma
# Columns 1-3: radius, x, z of 3D void
# Columns 4-6: radius, x, z of best-matched 2D void
# Column  7: heuristic probability of the 2D void being a detection of the 3D void
      26.097       -15.582        -4.604         25.636       -13.613        -6.555          0.473
      26.237        47.299       -38.528         12.868        44.874       -28.739        0.00954
      21.818        29.620       -55.099          9.277        36.807       -51.933         0.0171
      20.998        52.650        31.343         12.070        49.916        27.731          0.116
      20.850       -41.317        32.610         17.057       -41.345        24.454          0.079
      23.956        36.515         3.802         27.232        46.891        10.588        0.00566
      21.018        -5.130       -17.283         16.858        -1.008       -16.134          0.251
      22.817        55.756        26.063         12.070        49.916        27.731          0.064
      24.515       -29.718        -1.741         10.673       -23.193         8.571        0.00172
      19.558         3.708       -39.570         17.855         9.328       -30.000          0.013
      22.248        -4.365        37.815          8.678        -7.563        45.378         0.0118
      17.278       -51.287         4.962         17.057       -41.345        24.454       4.46e-06
      17.222       -25.211       -31.795          5.686       -22.689       -31.765         0.0664
      19.380        14.621        32.038          7.282        14.622        32.773          0.138
      20.620       -19.043       -55.000         14.464       -25.714       -58.992          0.047
      19.328        19.842        33.562          7.282        14.622        32.773         0.0409
      16.772       -49.840       -49.092         31.222       -36.807       -42.857       0.000715
      19.565       -27.018        37.399         10.873       -21.681        39.832         0.0707
      13.232       -54.789       -28.339         20.449       -57.983       -22.689         0.0715
      12.013         6.277         4.684         20.050        14.622        10.588         0.0104
      14.091       -43.233       -31.706         16.725       -41.176       -18.992        0.00602
      15.357        27.740        -2.350          6.085        29.748        -3.529          0.101
      20.596       -23.996        -5.194         25.636       -13.613        -6.555         0.0223
      18.904        51.843       -35.960         12.868        44.874       -28.739          0.014
      17.039        18.932       -46.876         15.661        10.588       -48.908         0.0588
      16.425       -53.100       -20.642         20.449       -57.983       -22.689          0.168
      19.416        39.798        58.021          9.277        36.807       -51.933        0.00697
      14.436        48.385        -4.409         27.232        46.891        10.588       0.000741
      15.900        54.011        34.301         12.070        49.916        27.731         0.0538
      14.819       -27.876       -28.472          5.686       -22.689       -31.765         0.0253
      16.500        29.219       -20.007          6.085        29.748        -3.529       0.000134
      16.259        26.917        -5.775          6.085        29.748        -3.529         0.0578
      18.697        -0.798        43.237          8.678        -7.563        45.378         0.0314
      16.825       -52.510       -16.887         20.449       -57.983       -22.689         0.0523
      13.348         1.951        -8.083         11.072        -1.513       -12.605          0.141
      17.462       -42.002        57.803         19.651       -31.765        46.891        0.00102
      16.819        12.945        25.088         16.060        19.664        21.681          0.084
      18.025        53.270        45.417         22.045       -52.941        41.849        0.00213
      18.378       -13.245       -41.912         20.848       -12.605       -35.126          0.134
      19.445        55.481       -18.986         20.449       -57.983       -22.689         0.0826
      16.861        -2.935        46.106          8.678        -7.563        45.378          0.105
      15.795       -52.552       -54.361         31.222       -36.807       -42.857       1.14e-05
      14.467       -30.686       -37.719         31.222       -36.807       -42.857         0.0178
      15.107         5.433         5.865         20.050        14.622        10.588         0.0155
      11.948        58.773        54.811         22.045       -52.941        41.849       0.000349
      14.816        16.353       -41.347         15.661        10.588       -48.908         0.0304


==> anc/void_matches_sig_given_2D.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
# Radii and positions of 2D voids and each best-matched 3D void for the lensing parameter sigma
# Columns 1-3: radius, x, z of 3D void
# Columns 4-6: radius, x, z of best-matched 2D void
# Column  7: heuristic probability of the 3D void being a detection of the 2D void
      17.278       -51.287         4.962          6.484       -56.975         4.538       1.04e-40
      16.825       -52.510       -16.887         10.474       -53.950        -6.555       5.93e-35
      17.462       -42.002        57.803         29.227       -47.899       -60.000       4.47e-33
      17.278       -51.287         4.962          8.080       -46.891        14.622       1.22e-58
      16.825       -52.510       -16.887         32.020       -43.866       -15.630        4.3e-40
      24.515       -29.718        -1.741          8.080       -36.807         2.521       1.39e-44
      14.467       -30.686       -37.719         15.262       -32.773       -33.782        1.1e-23
      17.462       -42.002        57.803          6.883       -30.756       -58.992       4.94e-25
      19.565       -27.018        37.399         25.636       -23.697        44.874       6.96e-27
      20.596       -23.996        -5.194         12.469       -22.689         8.571       8.35e-38
      20.596       -23.996        -5.194         22.444       -21.681        -1.513        2.5e-29
      20.620       -19.043       -55.000          9.676       -20.672       -56.975       1.25e-16
      16.861        -2.935        46.106         12.469        -5.546        45.882       5.34e-16
      13.348         1.951        -8.083         14.065        -1.513        -4.538       6.01e-17
      16.861        -2.935        46.106         20.848         6.555        60.000       5.94e-06
      13.348         1.951        -8.083         22.444        11.597       -16.639       1.45e-07
      19.380        14.621        32.038          7.282        13.613        31.765        1.2e-21
      19.328        19.842        33.562         11.272        15.630        48.908       1.65e-09
      17.039        18.932       -46.876          9.676        17.647       -50.924         0.0237
      16.819        12.945        25.088          8.479        21.681        17.647       4.75e-33
      15.357        27.740        -2.350         16.459        24.706        -2.521       6.79e-16
      19.328        19.842        33.562          6.484        25.714        48.908       3.82e-11
      16.500        29.219       -20.007          5.287        28.739       -20.672       6.38e-08
      19.328        19.842        33.562          7.681        30.756        28.739       2.46e-26
      23.956        36.515         3.802         11.272        34.790         0.504       9.02e-21
      21.818        29.620       -55.099         14.863        36.807       -50.924       2.38e-06
      18.025        53.270        45.417          8.479        39.832        43.866       3.86e-18
      18.904        51.843       -35.960         11.671        43.866       -28.739       3.19e-10
      19.445        55.481       -18.986         12.868        52.941       -16.639       1.64e-19
      11.948        58.773        54.811          8.479        58.992        48.908       1.69e-26
      16.425       -53.100       -20.642         17.057       -56.975       -23.697       3.54e-24
      16.772       -49.840       -49.092         20.249       -48.403       -39.832        1.1e-28
      17.462       -42.002        57.803         15.860       -47.395        44.874       3.02e-40
      19.565       -27.018        37.399         14.264       -24.202        34.286       3.41e-34
      26.097       -15.582        -4.604         34.813       -15.126       -14.118       3.41e-18
      18.378       -13.245       -41.912          5.486        -8.067       -45.378       6.57e-08
      19.558         3.708       -39.570         19.784         5.882       -36.807        0.00891
      14.436        48.385        -4.409          6.284        46.387         6.050       1.04e-30
      22.817        55.756        26.063         11.671        52.437        24.706        1.5e-39


==> anc/void_matches_sig_given_3D.dat <==
# Project title: Detecting cosmic voids via maps of geometric-optics parameters
# Git commit (that produced this dataset): 2dd6af0-dirty
# Git repository: https://codeberg.org/mpeper/lensing
# DOI (Zenodo): https://doi.org/10.5281/zenodo.5555555
#
# The copyrightability of data and if copyrightable, the best choice of licence,
# are vigorously debated [1][2][3][4].
# Attribution would be appreciated. :)
# Please consider the following to be the copyright terms:
# Copyright (C) 2023 Marius Peper (mpeper astro.uni.torun.pl); Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
# [4] https://www.wikidata.org/wiki/Wikidata:Licensing#Determining_the_copyright_of_a_dataset
#
# Radii and positions of 3D voids and each best-matched 2D void for the lensing parameter sigma
# Columns 1-3: radius, x, z of 3D void
# Columns 4-6: radius, x, z of best-matched 2D void
# Column  7: heuristic probability of the 2D void being a detection of the 3D void
      26.097       -15.582        -4.604         22.444       -21.681        -1.513         0.0987
      26.237        47.299       -38.528         11.671        43.866       -28.739        0.00596
      21.818        29.620       -55.099         14.863        36.807       -50.924         0.0352
      20.998        52.650        31.343         11.671        52.437        24.706         0.0704
      20.850       -41.317        32.610         15.860       -47.395        44.874         0.0022
      23.956        36.515         3.802         11.272        34.790         0.504          0.102
      21.018        -5.130       -17.283         34.813       -15.126       -14.118         0.0112
      22.817        55.756        26.063         11.671        52.437        24.706          0.132
      24.515       -29.718        -1.741         22.444       -21.681        -1.513         0.0934
      19.558         3.708       -39.570         19.784         5.882       -36.807           0.38
      22.248        -4.365        37.815         12.469        -5.546        45.882         0.0349
      17.278       -51.287         4.962          6.484       -56.975         4.538         0.0371
      17.222       -25.211       -31.795         15.262       -32.773       -33.782         0.0776
      19.380        14.621        32.038          7.282        13.613        31.765          0.126
      20.620       -19.043       -55.000          9.676       -20.672       -56.975          0.141
      19.328        19.842        33.562          7.282        13.613        31.765         0.0241
      16.772       -49.840       -49.092         20.249       -48.403       -39.832         0.0389
      19.565       -27.018        37.399         14.264       -24.202        34.286          0.198
      13.232       -54.789       -28.339         17.057       -56.975       -23.697          0.167
      12.013         6.277         4.684         14.065        -1.513        -4.538        0.00636
      14.091       -43.233       -31.706         15.262       -32.773       -33.782         0.0224
      15.357        27.740        -2.350         16.459        24.706        -2.521          0.487
      20.596       -23.996        -5.194         22.444       -21.681        -1.513          0.268
      18.904        51.843       -35.960         11.671        43.866       -28.739        0.00798
      17.039        18.932       -46.876          9.676        17.647       -50.924          0.138
      16.425       -53.100       -20.642         17.057       -56.975       -23.697          0.227
      19.416        39.798        58.021         14.863        36.807       -50.924         0.0104
      14.436        48.385        -4.409          6.284        46.387         6.050        0.00574
      15.900        54.011        34.301         11.671        52.437        24.706         0.0271
      14.819       -27.876       -28.472         15.262       -32.773       -33.782         0.0912
      16.500        29.219       -20.007          5.287        28.739       -20.672         0.0821
      16.259        26.917        -5.775         16.459        24.706        -2.521          0.334
      18.697        -0.798        43.237         12.469        -5.546        45.882          0.114
      16.825       -52.510       -16.887         17.057       -56.975       -23.697         0.0634
      13.348         1.951        -8.083         14.065        -1.513        -4.538           0.22
      17.462       -42.002        57.803         29.227       -47.899       -60.000         0.0717
      16.819        12.945        25.088          7.282        13.613        31.765         0.0366
      18.025        53.270        45.417          8.479        58.992        48.908         0.0337
      18.378       -13.245       -41.912          5.486        -8.067       -45.378         0.0117
      19.445        55.481       -18.986         12.868        52.941       -16.639          0.215
      16.861        -2.935        46.106         12.469        -5.546        45.882          0.384
      15.795       -52.552       -54.361         29.227       -47.899       -60.000         0.0341
      14.467       -30.686       -37.719         15.262       -32.773       -33.782          0.274
      15.107         5.433         5.865         14.065        -1.513        -4.538        0.00567
      11.948        58.773        54.811          8.479        58.992        48.908          0.142
      14.816        16.353       -41.347          9.676        17.647       -50.924         0.0237

